2DR: Towards Fine-Grained 2-D RFID Touch Sensing

In this paper, we introduce 2DR, a single RFID tag which can seamlessly sense two-dimensional human touch using off-the-shelf RFID readers. Instead of using a two-dimensional tag array to sense human finger touch on a surface, 2DR only uses one or two RFID chip(s), which reduces the manufacturing cost and makes the tag more suitable for printing on flexible materials. The key idea behind 2DR is to design a custom-shape antenna and classify human finger touch based on unique phase information using statistical learning. We printed 2DR tag on FR-4 substrate and use off-the-shelf UHF-RFID readers (FCC frequency band) to sense different touch activities. Experiments show great potential of our design. Moreover, 2DR can be further extended to 3D by building stereoscopic model.

==> Figure/ConfusionMatrix/plot.py <==
import itertools
import matplotlib.pyplot as plt
import numpy as np
 
def plot_confusion_matrix(cm, classes,
                          normalize=False,
                          title='Confusion matrix of Subspace KNN',
                          cmap=plt.cm.Blues):
    """
    This function prints and plots the confusion matrix.
    Normalization can be applied by setting `normalize=True`.
    """
    """
    if normalize:
        cm = cm.astype('float') / cm.sum(axis=1)[:, np.newaxis]
        print("Normalized confusion matrix")
    else:
        print('Confusion matrix, without normalization')
    """
 
    print(cm)
 
    title_font = {'fontname':'Arial', 'size':'20', 'color':'black', 'weight':'normal',
 'verticalalignment':'bottom'}
    ax_font = {'fontname':'Arial', 'size':'14', 'color':'black', 'weight':'normal',
 'verticalalignment':'bottom'}
    plt.imshow(cm, interpolation='nearest', cmap=cmap)
    #plt.title(title, **title_font)
    plt.colorbar()
    tick_marks = np.arange(len(classes))
    plt.xticks(fontsize = 20)
    plt.yticks(fontsize = 20)
    plt.xticks(tick_marks, classes, rotation=45)
    plt.yticks(tick_marks, classes)
 
    #fmt = '.2f' if normalize else 'd'
    fmt = '0.0%' if normalize else 'd'
    thresh = cm.max() / 2.
    for i, j in itertools.product(range(cm.shape[0]), range(cm.shape[1])):
        plt.text(j, i, format(cm[i, j], fmt),
                 horizontalalignment="center",
                 color="white" if cm[i, j] > thresh else "black", size='16')
 
    plt.tight_layout()
    #plt.ylabel('True label', **ax_font)
    #plt.xlabel('Predicted label', **ax_font)
    #plt.ylabel(fontsize = 30)
    #plt.xlabel(fontsize = 30)
    plt.show()
    # plt.savefig('confusion_matrix',dpi=200)
""" 
cnf_matrix = np.array([
    [1, 0, 0, 0, 0, 0, 0],
    [0, 0.89, 0, 0, 0, 0.07, 0.14],
    [0, 0, 1, 0, 0, 0, 0.07],
    [0, 0, 0, 0.8, 0, 0.07, 0],
    [0, 0, 0, 0, 1, 0, 0],
    [0, 0, 0, 0.2, 0, 0.86, 0],
    [0, 0, 0.11, 0, 0, 0, 0.79],
])
"""

cnf_matrix = np.array([
    [0.83, 0, 0.12, 0, 0, 0, 0],
    [0.08, 1, 0, 0, 0, 0, 0.07],
    [0, 0, 0.88, 0, 0.17, 0, 0.07],
    [0, 0, 0, 0.8, 0, 0.09, 0],
    [0, 0, 0, 0, 0.75, 0, 0],
    [0.08, 0, 0, 0.2, 0.08, 0.91, 0],
    [0, 0, 0, 0, 0, 0, 0.86],
])
 
class_names = ['1', '2', '3', '4', '5', '6', '7']
 
# plt.figure()
# plot_confusion_matrix(cnf_matrix, classes=class_names,
#                       title='Confusion matrix, without normalization')
 
# Plot normalized confusion matrix
plt.figure()
plot_confusion_matrix(cnf_matrix, classes=class_names, normalize=True,title='Normalized confusion matrix of Subspace KNN')

